Finite signal-to-noise ratio bias in parameter estimation for damped oscillations: cautionary remark about catalog-level black-hole spectroscopy

We investigate biases in parameter estimation for damped oscillations motivated by applications to black-hole spectroscopy in gravitational-wave physics. Focusing on the simplest model of a single-mode damped sinusoid with a fixed start time in white noise, we show that, at finite signal-to-noise ratio \rho, the damping time is biased toward larger values without being suppressed by the quality factor for two reasons. One is the gradient of the prior, through which the damping time is affected by the typically decreasing prior on the amplitude. The other is a higher-order finite-\rho correction to the likelihood geometry. These biases arise even if the model and analysis are appropriate. Moreover, they could be exaggerated in naive joint inferences from catalog events. Quantitatively, if estimates from multiple events with \rho=10 are combined without due care, the catalog-level black-hole spectroscopy could report false violation of the Kerr hypothesis with >~100 events. We also propose simple strategies to mitigate these biases at the level of individual events.

==> anc/fisher.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    190358,       5004]
NotebookOptionsPosition[    184117,       4904]
NotebookOutlinePosition[    184538,       4921]
CellTagsIndexPosition[    184495,       4918]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"A", ">", "0"}], "&&", 
    RowBox[{"f", ">", "0"}], "&&", 
    RowBox[{"\[Tau]", ">", "0"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Phi]", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"t", ",", "Reals"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"A", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "t"}], "/", "\[Tau]"}], "]"}], " ", 
    RowBox[{"Cos", " ", "[", 
     RowBox[{
      RowBox[{"2", "Pi", " ", "f", " ", "t"}], " ", "+", " ", "\[Phi]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deriv", "[", 
    RowBox[{"i_", ",", "expr_"}], "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{"i", ",", "\[IndentingNewLine]", "1", ",", 
     RowBox[{"D", "[", 
      RowBox[{"expr", ",", "A"}], "]"}], ",", "\[IndentingNewLine]", "2", ",", 
     RowBox[{"D", "[", 
      RowBox[{"expr", ",", "\[Phi]"}], "]"}], ",", "\[IndentingNewLine]", "3",
      ",", 
     RowBox[{"D", "[", 
      RowBox[{"expr", ",", "f"}], "]"}], ",", "\[IndentingNewLine]", "4", ",", 
     RowBox[{"D", "[", 
      RowBox[{"expr", ",", "\[Tau]"}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"inner", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"2", "*", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"a", "*", "b"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phaseave", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"TrigReduce", "[", 
       RowBox[{"Expand", "[", "expr", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "0", ",", 
        RowBox[{"2", "Pi"}]}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "Pi"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9906230649689217`*^9, 3.990623115461315*^9}, {
  3.9906231456063404`*^9, 3.99062316607806*^9}, {3.990703218331213*^9, 
  3.9907032298839207`*^9}, {3.9907033138772964`*^9, 3.990703369243128*^9}, {
  3.9907034615969067`*^9, 3.9907035442068386`*^9}, {3.990703585860264*^9, 
  3.9907036487805233`*^9}, {3.990704017248413*^9, 3.990704021186722*^9}, {
  3.99078919716218*^9, 3.9907892029514866`*^9}, {3.9918300167628174`*^9, 
  3.991830097275776*^9}, {3.991831062449465*^9, 3.9918310746047287`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"48bf98e1-f347-2246-9fc2-c757e0c55bbb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rho2", "=", 
  RowBox[{"inner", "[", 
   RowBox[{"h", ",", "h"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rho2ave", "=", 
  RowBox[{"phaseave", "[", "rho2", "]"}]}]}], "Input",
 CellChangeTimes->{{3.990623189211447*^9, 3.990623206982252*^9}, {
   3.9907034968570004`*^9, 3.9907035075482635`*^9}, {3.9907039939144173`*^9, 
   3.9907040000971375`*^9}, 3.9907048691812115`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"d7ac85bf-d8d2-0c46-a538-cf259f845689"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["A", "2"], " ", "\[Tau]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}], "+", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
     RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
  RowBox[{"2", "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]}]]], "Output",
 CellChangeTimes->{
  3.990623211535969*^9, {3.990703510087124*^9, 3.990703547616764*^9}, 
   3.990703650946827*^9, {3.9907040037671757`*^9, 3.9907040233765965`*^9}, 
   3.9907043332381763`*^9, 3.9907048705635204`*^9, 3.990709645511383*^9, 
   3.990710892012867*^9, 3.9907112185143833`*^9, 3.9907892212830544`*^9, 
   3.9907905215865383`*^9, 3.9918301106518517`*^9, 3.9918311530893593`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e5af5ffc-4da4-2b4e-b90f-ce656e2e5219"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["A", "2"], " ", "\[Tau]"}], "2"]], "Output",
 CellChangeTimes->{
  3.990623211535969*^9, {3.990703510087124*^9, 3.990703547616764*^9}, 
   3.990703650946827*^9, {3.9907040037671757`*^9, 3.9907040233765965`*^9}, 
   3.9907043332381763`*^9, 3.9907048705635204`*^9, 3.990709645511383*^9, 
   3.990710892012867*^9, 3.9907112185143833`*^9, 3.9907892212830544`*^9, 
   3.9907905215865383`*^9, 3.9918301106518517`*^9, 3.991831153522753*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"e3b7de2c-2e12-e54a-911a-fbdee7aea187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ha", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"deriv", "[", 
     RowBox[{"a", ",", "h"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990703662656807*^9, 3.9907036722066383`*^9}, {
   3.990703742036724*^9, 3.9907037864049664`*^9}, 3.9907038280396557`*^9, {
   3.9907107407869186`*^9, 3.990710742097843*^9}, {3.9907110912140007`*^9, 
   3.990711092949829*^9}, {3.990789238935812*^9, 3.9907892547895527`*^9}, {
   3.9918301136830196`*^9, 3.9918301700345306`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9a4d2951-16e6-a544-b8a8-9fc0cef3f164"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox["t", "\[Tau]"]}]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "A"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox["t", "\[Tau]"]}]], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "A", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", "t", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
     "]"}]}], ",", 
   FractionBox[
    RowBox[{"A", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
      "]"}]}], 
    SuperscriptBox["\[Tau]", "2"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9907037881566715`*^9, 3.990703828622713*^9, 3.990704028116844*^9, 
   3.990704335216606*^9, 3.9907096459915276`*^9, 3.9907108925672054`*^9, 
   3.9907112191016026`*^9, 3.990789255348425*^9, 3.9907905221195545`*^9, {
   3.9918301449412746`*^9, 3.9918301703902225`*^9}, 3.9918311536559772`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"15ffa2da-7a04-fd49-9848-596c3d8d3a97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fisher", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"inner", "[", 
      RowBox[{
       RowBox[{"ha", "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"ha", "[", 
        RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.99070379463311*^9, 3.9907037980268517`*^9}, {
   3.990703855573303*^9, 3.990703865356661*^9}, {3.9907039140266075`*^9, 
   3.990703980076662*^9}, {3.9907040373707905`*^9, 3.990704041292612*^9}, {
   3.990704158260172*^9, 3.9907041593313274`*^9}, 3.9907043284477043`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"da415bbf-cc88-6441-b200-4d77c5b9d85c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
         RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}]}], 
       RowBox[{"2", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
             RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", "A", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}]}], 
       RowBox[{"2", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
         RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}]], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox["\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "-", 
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
          "2"]], "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
          "2"]]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
             RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
             RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox["\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "-", 
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
          "2"]], "+", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
          "2"]]}], ")"}]}], ",", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
              "\[Pi]"}], "+", 
             FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], "+", 
            FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
        SuperscriptBox["\[Tau]", "3"]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", "\[Pi]", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "A", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
             RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", "\[Pi]", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
              "\[Pi]"}], "+", 
             FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], "+", 
             FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
         SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "4"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.990703798786625*^9, 3.990703857133812*^9, 
  3.9907040483766956`*^9, 3.9907041627194347`*^9, 3.990704363346857*^9, 
  3.9907096743460026`*^9, 3.990710917711237*^9, 3.9907112456534863`*^9, 
  3.99078930434239*^9, 3.9907905633684616`*^9, 3.991830214913885*^9, 
  3.9918311973006268`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"67321881-7fea-7748-ad3e-4e1e07e52cdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"detfisher", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", "fisher", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.99070453320953*^9, 3.9907045578269577`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"023c35b0-80ac-b143-9a37-9ae5540dc8b0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["f", "8"], " ", 
   SuperscriptBox["\[Pi]", "10"], " ", 
   SuperscriptBox["\[Tau]", "12"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "4"]]], "Output",
 CellChangeTimes->{{3.9907045426409683`*^9, 3.990704559208954*^9}, 
   3.9907096753061485`*^9, 3.9907109186532536`*^9, 3.9907112465010967`*^9, 
   3.9907897575402412`*^9, 3.990790565145136*^9, 3.991830801484646*^9, 
   3.9918311990387287`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6bed896a-af31-a540-b84b-6baa31972038"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"covmat", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Inverse", "[", "fisher", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990704617397005*^9, 3.9907046251041126`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c2dbab22-4dc2-1b40-b61d-a205b7127435"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Tau]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "7"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{"8", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"8", " ", "A", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "7"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
       RowBox[{"8", " ", "A", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "7"]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "f"}], " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
       RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", "A", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "5"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["f", "2"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
             RowBox[{"8", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{"8", " ", "A", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "7"]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "3"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Tau]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "7"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "7"]}]]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
       RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "5"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
       RowBox[{"8", " ", "A", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "7"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "7"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]", " ", 
              "\[Tau]"}]}], ")"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]", " ", 
             "\[Tau]"}]}], ")"}], "3"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "7"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "f"}], " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
       RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
      RowBox[{"4", " ", "A", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "5"]}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
       RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "5"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.990704633570961*^9, 3.9907096848876266`*^9, 
  3.990710926518961*^9, 3.990711254309103*^9, 3.9907897918500137`*^9, 
  3.9907905794661865`*^9, 3.9918308158521423`*^9, 3.9918312133860207`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"493d2e02-8b5f-524d-aa6a-600491b9da3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"normcovmatave", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"phaseave", "[", 
    RowBox[{"rho2", "*", "covmat"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rawcovmatave", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"phaseave", "[", "covmat", "]"}], "]"}], "*", 
   "rho2ave"}]}]}], "Input",
 CellChangeTimes->{{3.9907047222967224`*^9, 3.9907047409338493`*^9}, {
  3.9907048761387863`*^9, 3.9907048780044403`*^9}, {3.99070508587232*^9, 
  3.9907051073718624`*^9}, {3.9907066674209976`*^9, 3.9907066811142864`*^9}, {
  3.990706725474907*^9, 3.9907067264341717`*^9}, {3.9907898001182976`*^9, 
  3.990789838291153*^9}, {3.9907898684353657`*^9, 3.990789868988512*^9}, {
  3.9918308223674793`*^9, 3.991830822578205*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d293fc05-ce43-7443-9aca-672bb2e1f342"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["f", "4"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Tau]", "4"]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox["f", "6"], " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          SuperscriptBox["\[Tau]", "6"]}]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "6"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", "+", 
        RowBox[{"4", " ", "A", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", "+", 
        RowBox[{"2", " ", "A", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}]]}], "-", 
        FractionBox["3", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Tau]"}]], "-", 
        RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", "+", 
        RowBox[{"4", " ", "A", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     RowBox[{"2", "+", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["f", "6"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", "+", 
        RowBox[{"2", " ", "A", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     FractionBox[
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["f", "4"]], "+", 
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], 
        SuperscriptBox["f", "2"]], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "4"]}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "6"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           SuperscriptBox["\[Tau]", "3"]}]]}], "-", 
        FractionBox["3", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Tau]"}]], "-", 
        RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "3"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "3"]}]]}], ",", 
     RowBox[{
      FractionBox["3", 
       RowBox[{"2", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox["3", 
       RowBox[{"8", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Tau]", "2"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.990704736992304*^9, 3.9907047512065334`*^9}, 
   3.9907048934967327`*^9, 3.990705126853756*^9, 3.9907067079809895`*^9, 
   3.990706762463072*^9, 3.990709712752039*^9, 3.9907109503117123`*^9, 
   3.9907112791734104`*^9, 3.9907898657711678`*^9, 3.9907899000398846`*^9, 
   3.9907906191446743`*^9, 3.991830853102545*^9, 3.9918312546858654`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c08efe20-c0dd-3c49-b73d-ff36090b0542"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "6"]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "A", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["f", "4"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Tau]", "4"]}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "6"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "6"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "5"], " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]", "5"]}]]}], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"], 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["\[Tau]", "6"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", "A", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}], 
         RowBox[{
          SuperscriptBox["f", "4"], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Tau]", "4"]}]]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "5"], " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[Tau]", "4"]}]], ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Tau]", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.990704736992304*^9, 3.9907047512065334`*^9}, 
   3.9907048934967327`*^9, 3.990705126853756*^9, 3.9907067079809895`*^9, 
   3.990706762463072*^9, 3.990709712752039*^9, 3.9907109503117123`*^9, 
   3.9907112791734104`*^9, 3.9907898657711678`*^9, 3.9907899000398846`*^9, 
   3.9907906191446743`*^9, 3.991830853102545*^9, 3.9918312719809685`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"2606b8e4-1a02-4847-8b8c-26cb1e3784af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
   RowBox[{"A", "^", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"normcovmatave", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", 
   RowBox[{"f", "^", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", 
   RowBox[{"\[Tau]", "^", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
   RowBox[{"A", "^", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"rawcovmatave", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}], "/", 
   RowBox[{"f", "^", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawcovmatave", "[", 
    RowBox[{"[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}], "/", 
   RowBox[{"\[Tau]", "^", "2"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9907048953889446`*^9, 3.99070501064707*^9}, {
  3.9907054198966446`*^9, 3.990705465148266*^9}, {3.9907054968568993`*^9, 
  3.9907055247576714`*^9}, {3.990706690411133*^9, 3.990706718154049*^9}, {
  3.990710751971842*^9, 3.9907107680424232`*^9}, {3.990711102770443*^9, 
  3.990711119911192*^9}, {3.990789873466648*^9, 3.990789928348242*^9}, {
  3.9907903696647816`*^9, 3.9907903715768127`*^9}, {3.991830836722233*^9, 
  3.9918309180976105`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"217ba1bf-82d5-d949-b26d-6879e9bc7eb9"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["7", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["3", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.9918312720672264`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"77086617-4072-4043-817d-0f859b892154"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["3", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["13", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["5", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.991831272070736*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"58b87dcc-148a-7444-8e95-a22cf448db9b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.991831272075735*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f9a6b6e0-e858-cd44-87d2-1c79d06a85d8"],

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["3", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["3", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.9918312720787354`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"403f02b9-4bc0-554f-b8ca-0c1207f62aa8"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.991831272081974*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"bd18535b-6481-b146-87a9-b1f1e4f5ef61"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.9918312720859737`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"361d06dc-bb14-d749-8f1d-84bee28079d8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.9918312720904827`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ef76d270-714c-c24a-b311-c980bb2a211f"],

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9907055146672134`*^9, 3.9907055259275913`*^9}, 
   3.99070671887904*^9, 3.9907068423111935`*^9, 3.9907097127726345`*^9, 
   3.9907109503402405`*^9, 3.990711279205206*^9, 3.9907899289959297`*^9, 
   3.99079037213105*^9, 3.99079063576573*^9, 3.9918309016127777`*^9, 
   3.9918309359880924`*^9, 3.9918312720943756`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"fb61c91a-35c2-ed4a-b6d8-41b70749b890"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hab", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"deriv", "[", 
     RowBox[{"a", ",", 
      RowBox[{"ha", "[", 
       RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990706857719431*^9, 3.9907068725615463`*^9}, {
  3.9907069775075684`*^9, 3.9907071675148315`*^9}, {3.990710772379383*^9, 
  3.9907108026597977`*^9}, {3.990711125475645*^9, 3.9907111616784077`*^9}, {
  3.990789951455271*^9, 3.9907899653768806`*^9}, {3.991831010132929*^9, 
  3.991831039369688*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"612da412-bf0a-2f46-8ee9-f1d1b7518476"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox["t", "\[Tau]"]}]]}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", "t", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
        "]"}]}], 
      SuperscriptBox["\[Tau]", "2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox["t", "\[Tau]"]}]]}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "A"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "A", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", "t", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", "t", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "A", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", "t", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "A", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["t", "\[Tau]"]}]], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
       "]"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
        "]"}]}], 
      SuperscriptBox["\[Tau]", "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", "\[Pi]", " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "2"]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "4"]], "-", 
      FractionBox[
       RowBox[{"2", " ", "A", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox["t", "\[Tau]"]}]], " ", "t", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "t"}], "+", "\[Phi]"}], 
         "]"}]}], 
       SuperscriptBox["\[Tau]", "3"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907071718275204`*^9, 3.990709712802122*^9, 
  3.9907109503729897`*^9, 3.990711279244938*^9, 3.9907899779556828`*^9, 
  3.9907906358290215`*^9, 3.9918310827928066`*^9, 3.991831272138157*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"71c3f442-931f-1a4e-99f5-41f5dffb24e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inner21", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"inner", "[", 
      RowBox[{
       RowBox[{"hab", "[", 
        RowBox[{"[", 
         RowBox[{"b", ",", "c"}], "]"}], "]"}], ",", 
       RowBox[{"ha", "[", 
        RowBox[{"[", "d", "]"}], "]"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9907072130266685`*^9, 3.9907072873367767`*^9}, {
  3.9907073658298664`*^9, 3.990707486398987*^9}, {3.9907080734717236`*^9, 
  3.9907080819830627`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f6ca48f3-0d06-fd49-bdfc-12564c27560d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}]]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}]], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       RowBox[{"A", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                "\[Pi]"}], "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
              "+", 
              FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
          SuperscriptBox["\[Tau]", "3"]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                "\[Pi]"}], "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Tau]", "4"]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}]]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}]], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
            RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"2", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["f", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Tau]", "2"]}]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}]}], 
        RowBox[{"2", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["f", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Tau]", "2"]}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Tau]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
              RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], 
       ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Tau]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
              RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
                "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
            SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Tau]", "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Tau]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       RowBox[{
        FractionBox["1", "4"], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       RowBox[{"A", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                "\[Pi]"}], "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
              "+", 
              FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
          SuperscriptBox["\[Tau]", "3"]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "A", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], 
       ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Tau]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
              RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
                "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
            SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Tau]", "2"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
               "\[Pi]"}], "+", 
              FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
              "+", 
              FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
          SuperscriptBox["\[Tau]", "3"]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Tau]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"8", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "4"]], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "4"]}], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Tau]", "2"]}]], ",", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]], "-", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"8", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "4"]}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                "\[Pi]"}], "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Tau]", "4"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]}]]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]], "+", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "2"]]}], ")"}]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Tau]", "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Tau]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]}]]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"A", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"6", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                 "\[Pi]"}], "+", 
                FractionBox["2", "\[Tau]"]}], ")"}], "3"]]}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           SuperscriptBox["\[Tau]", "3"]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Tau]", "2"]}]], ",", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "-", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]], "-", 
          FractionBox[
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
            "4"]]}], ")"}]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
            RowBox[{"8", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["f", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "4"]}]]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "f", " ", 
                "\[Pi]"}], "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]"}], 
               "+", 
               FractionBox["2", "\[Tau]"]}], ")"}], "3"]], "-", 
           SuperscriptBox["\[Tau]", "3"], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Tau]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["f", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["f", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "2"]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Tau]", "4"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Tau]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "3"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["f", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["f", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}]}], ")"}], "4"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{
               "8", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]", " ", 
                "\[Tau]"}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "-", 
               RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
             "4"]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
               "8", " ", "\[ImaginaryI]", " ", "f", " ", "\[Pi]", " ", 
                "\[Tau]"}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}]}], ")"}], 
             "4"]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Tau]", "2"]}]]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990707360038332*^9, 3.990707473709179*^9, 
  3.990707623211548*^9, 3.9907082384031353`*^9, 3.9907098131880417`*^9, 
  3.9907110330991344`*^9, 3.9907113756390305`*^9, 3.9907901399336967`*^9, 
  3.9907907908024063`*^9, 3.991831408191057*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"f74223a9-4bed-0e4c-96c1-7c067586f85a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"biasML", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"covmat", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "d"}], "]"}], "]"}], 
         RowBox[{"covmat", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "c"}], "]"}], "]"}], 
         RowBox[{"inner21", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9907076379832478`*^9, 3.9907076499079113`*^9}, {
  3.9907077294381676`*^9, 3.9907077880921936`*^9}, {3.990708085496765*^9, 
  3.990708088694525*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"8533c790-064c-314b-9294-926b0336bd7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["f", "4"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Tau]", "4"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["f", "6"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
    RowBox[{"8", " ", "A", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "7"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["f", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["f", "6"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "7"]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}], "+", 
     RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
        RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
           RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "7"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "f", " ", "\[Pi]", " ", "\[Tau]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["f", "3"], " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
      RowBox[{"4", " ", "f", " ", "\[Pi]", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}], "-", 
         RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["f", "3"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[Tau]", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907077985980034`*^9, 3.990708246631258*^9, 
  3.9907098147982655`*^9, 3.9907110347957554`*^9, 3.990711377256876*^9, 
  3.9907903229593544`*^9, 3.9907907948923225`*^9, 3.991831410855091*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1c7413cf-e8eb-fd46-98b5-d56849c4bc87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"normbiasMLave", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"phaseave", "[", 
    RowBox[{"rho2", "*", "biasML"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rawbiasMLave", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"phaseave", "[", "biasML", "]"}], "]"}], "*", 
   "rho2ave"}]}]}], "Input",
 CellChangeTimes->{{3.990707908877146*^9, 3.9907079725280247`*^9}, {
  3.9907080374968967`*^9, 3.990708043778948*^9}, {3.990708093674946*^9, 
  3.990708098057064*^9}, {3.990709241387247*^9, 3.990709244868841*^9}, {
  3.9907903232107105`*^9, 3.9907903358600407`*^9}, {3.991831098389557*^9, 
  3.9918310986697006`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"bda7aece-5333-3e40-a9fc-6d4a7dafca12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"A", "+", 
    FractionBox[
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["f", "6"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["\[Tau]", "5"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["f", "5"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Tau]"}]], "+", 
    RowBox[{"4", " ", "\[Tau]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9907079562295456`*^9, 3.990707983490219*^9}, 
   3.990708048927265*^9, 3.990708255551441*^9, 3.99070924992848*^9, 
   3.990709819488983*^9, 3.990711040345503*^9, 3.9907113840098095`*^9, 
   3.9907903466731205`*^9, 3.9907908062964573`*^9, 3.9918314172300262`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8b0d6c38-b340-1e4c-ba26-ec1567b92036"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"A", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["\[Tau]", "5"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["f", "5"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]]}], ")"}], " ", "\[Tau]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9907079562295456`*^9, 3.990707983490219*^9}, 
   3.990708048927265*^9, 3.990708255551441*^9, 3.99070924992848*^9, 
   3.990709819488983*^9, 3.990711040345503*^9, 3.9907113840098095`*^9, 
   3.9907903466731205`*^9, 3.9907908062964573`*^9, 3.9918314199768353`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"01c3f08d-6c6c-644a-9df1-7bec9e96e5d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasMLave", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/", "A"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"normbiasMLave", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasMLave", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "/", "f"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasMLave", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/", "\[Tau]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasMLave", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/", "A"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"rawbiasMLave", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasMLave", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "/", "f"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasMLave", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/", "\[Tau]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.99070924976849*^9, 3.990709328265854*^9}, {
  3.990710839715885*^9, 3.9907108589566536`*^9}, {3.990711197213402*^9, 
  3.990711204498743*^9}, {3.990790342857731*^9, 3.990790365275156*^9}, {
  3.991831104555748*^9, 3.9918311112117558`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d60ffd57-9890-dc46-9e10-6c6241e1c80b"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["3", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["27", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.9918314199926376`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7603badd-5465-934d-867e-37cc024f0229"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "5"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    SuperscriptBox["\[Tau]", "5"]}]], "+", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "3"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Tau]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.991831419999996*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b38ce4d8-0e0d-4246-82ec-ae0ea6f364d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]]}], "-", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.991831419999996*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1ed86594-238e-5a4f-92a7-4224a56c78d1"],

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.99183142000502*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"5448a4eb-357a-ab44-a8c7-a73bb528a4a6"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["15", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.99183142000502*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cb6fdd0d-4392-114e-bff8-64523a9bb5b3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "5"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    SuperscriptBox["\[Tau]", "5"]}]], "+", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "3"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Tau]", "3"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.991831420008564*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"51ca897e-8641-cc40-a39e-732cc67b27bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]]}], "-", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.9918314200095673`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"5dbc6771-d91b-bb44-9370-9ef6ff744272"],

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9907093293411846`*^9, 3.9907098195190716`*^9, 
  3.990711040375078*^9, 3.99071138404434*^9, 3.99079038361228*^9, 
  3.9907908114491005`*^9, 3.9918314200095673`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"cc57fadd-cd9a-3e41-9f14-e2702fc20585"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"biasB", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"covmat", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b"}], "]"}], "]"}], 
         RowBox[{"covmat", "[", 
          RowBox[{"[", 
           RowBox[{"c", ",", "d"}], "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"inner21", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "d", ",", "b"}], "]"}], "]"}], "+", 
           RowBox[{"inner21", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9907098326217422`*^9, 3.9907098996292343`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d27d98ef-7d73-3b42-858c-5b0b6348867d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"5", "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["f", "4"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["\[Tau]", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "f", " ", "\[Pi]", " ", "\[Tau]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["f", "3"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["f", "5"], " ", 
         SuperscriptBox["\[Pi]", "5"], " ", 
         SuperscriptBox["\[Tau]", "5"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
    RowBox[{"8", " ", "A", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "7"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "3"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["\[Tau]", "3"]}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Phi]"}], "]"}], "+", 
     RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["f", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "7"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "3"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Tau]", "3"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "7"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", " ", "\[Pi]", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["f", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["f", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Tau]", "4"]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["\[Tau]", "5"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9907099236554813`*^9, 3.9907110420238457`*^9, 
  3.9907113864443016`*^9, 3.9907904023241367`*^9, 3.990790816922371*^9, 
  3.9918314235800266`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"33bc98d4-b7b2-7840-b240-fe6fd4f14584"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"normbiasBave", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"phaseave", "[", 
    RowBox[{"rho2", "*", "biasB"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rawbiasBave", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"phaseave", "[", "biasB", "]"}], "]"}], "*", 
   "rho2ave"}]}]}], "Input",
 CellChangeTimes->{{3.9907099296221485`*^9, 3.9907099400996*^9}, {
  3.9907904022976074`*^9, 3.990790414411293*^9}, {3.991831115467758*^9, 
  3.991831115679497*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"a2b82f08-9170-7344-ba90-90fcb3686573"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"A", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["\[Tau]", "5"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["f", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Tau]", "2"]}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["f", "5"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", 
      RowBox[{"16", " ", 
       SuperscriptBox["f", "4"], " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Tau]", "3"]}]]}], "-", 
    FractionBox["3", 
     RowBox[{"2", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Tau]"}]], "+", 
    RowBox[{"6", " ", "\[Tau]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990709951509924*^9, 3.990711048589716*^9, 
  3.9907113947592106`*^9, 3.990790423120983*^9, 3.9907908312648983`*^9, 
  3.991831431219822*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"b2f33e40-0451-6847-b7ea-23e0f9320d12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"A", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Tau]", "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "4"]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["f", "5"], " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     SuperscriptBox["\[Tau]", "5"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["f", "5"], " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["\[Tau]", "6"]}]]}], ",", 
   RowBox[{
    FractionBox["3", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"16", "-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["f", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]", "4"]}]]}], ")"}], " ", "\[Tau]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990709951509924*^9, 3.990711048589716*^9, 
  3.9907113947592106`*^9, 3.990790423120983*^9, 3.9907908312648983`*^9, 
  3.991831434599682*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"cbf66214-083e-de46-a33a-001648ce6651"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasBave", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/", "A"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"normbiasBave", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasBave", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "/", "f"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"normbiasBave", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/", "\[Tau]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasBave", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/", "A"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"rawbiasBave", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasBave", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "/", "f"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"rawbiasBave", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "/", "\[Tau]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.990709956751667*^9, 3.990710015221657*^9}, {
  3.9907108684501305`*^9, 3.990710885535839*^9}, {3.9907112071788235`*^9, 
  3.9907112137144623`*^9}, {3.9907904189384823`*^9, 3.990790463600317*^9}, {
  3.9918311198694916`*^9, 3.991831124759575*^9}, {3.9918324251671524`*^9, 
  3.9918325588307076`*^9}, {3.9918326225110416`*^9, 3.9918326582142353`*^9}, {
  3.9918328090883846`*^9, 3.9918328846593895`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"989390f8-d9e9-2f43-aff2-f070a6083b9a"],

Cell[BoxData[
 RowBox[{
  FractionBox["7", 
   RowBox[{"32", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["9", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852282963`*^9}},
 CellLabel->
  "Out[215]=",ExpressionUUID->"8b81bf6d-c3a6-0f41-ba75-6aeb26c08381"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "5"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    SuperscriptBox["\[Tau]", "5"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "3"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Tau]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852319736`*^9}},
 CellLabel->
  "Out[216]=",ExpressionUUID->"f24f044b-6bc0-8545-a35c-d39becfef081"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", 
    RowBox[{"32", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]]}], "-", 
  FractionBox["9", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852339783`*^9}},
 CellLabel->
  "Out[217]=",ExpressionUUID->"54a20f12-a6a6-0648-b6c8-9d785c5e1545"],

Cell[BoxData[
 RowBox[{"6", "-", 
  FractionBox["5", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "-", 
  FractionBox["3", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852359753`*^9}},
 CellLabel->
  "Out[218]=",ExpressionUUID->"6e56dbce-95d4-4f4d-aec4-7fd77d70fb53"],

Cell[BoxData[
 RowBox[{
  FractionBox["5", 
   RowBox[{"16", " ", 
    SuperscriptBox["f", "6"], " ", 
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Tau]", "6"]}]], "+", 
  FractionBox["9", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["f", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Tau]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852379913`*^9}},
 CellLabel->
  "Out[219]=",ExpressionUUID->"f8e7efe2-0a5b-af47-aa5e-1ac2848b2c91"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "5"], " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    SuperscriptBox["\[Tau]", "5"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["f", "3"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Tau]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.9918328852410107`*^9}},
 CellLabel->
  "Out[220]=",ExpressionUUID->"b878798c-cc70-c246-911d-b4121d5b8148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", 
    RowBox[{"16", " ", 
     SuperscriptBox["f", "6"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     SuperscriptBox["\[Tau]", "6"]}]]}], "-", 
  FractionBox["3", 
   RowBox[{"4", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.991832885242092*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"a40e5af8-8e50-3644-ab2c-714133ecf2fe"],

Cell[BoxData[
 RowBox[{"6", "-", 
  FractionBox["3", 
   RowBox[{"8", " ", 
    SuperscriptBox["f", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Tau]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.9907100173104076`*^9, 3.990711048619856*^9, 3.990711394809601*^9, {
   3.990790438583292*^9, 3.990790464872137*^9}, 3.990790837736948*^9, 
   3.9918314346199074`*^9, {3.9918324372445908`*^9, 3.9918325592207546`*^9}, {
   3.991832630290905*^9, 3.9918326592706604`*^9}, {3.9918328063080177`*^9, 
   3.991832885244156*^9}},
 CellLabel->
  "Out[222]=",ExpressionUUID->"bba976de-a28d-e649-94fc-763a933b91d2"]
}, Open  ]]
},
WindowSize->{1458, 999.75},
WindowMargins->{{54.75, Automatic}, {Automatic, 43.5}},
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (2024\:5e747\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ae135ee3-7b79-c94e-a09e-3cc31c1e32a2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 2793, 72, 379, "Input",ExpressionUUID->"48bf98e1-f347-2246-9fc2-c757e0c55bbb"],
Cell[CellGroupData[{
Cell[3372, 96, 480, 9, 47, "Input",ExpressionUUID->"d7ac85bf-d8d2-0c46-a538-cf259f845689"],
Cell[3855, 107, 1139, 26, 51, "Output",ExpressionUUID->"e5af5ffc-4da4-2b4e-b90f-ce656e2e5219"],
Cell[4997, 135, 568, 10, 48, "Output",ExpressionUUID->"e3b7de2c-2e12-e54a-911a-fbdee7aea187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5602, 150, 655, 13, 42, "Input",ExpressionUUID->"9a4d2951-16e6-a544-b8a8-9fc0cef3f164"],
Cell[6260, 165, 1603, 44, 56, "Output",ExpressionUUID->"15ffa2da-7a04-fd49-9848-596c3d8d3a97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7900, 214, 843, 19, 42, "Input",ExpressionUUID->"da415bbf-cc88-6441-b200-4d77c5b9d85c"],
Cell[8746, 235, 14919, 397, 284, "Output",ExpressionUUID->"67321881-7fea-7748-ad3e-4e1e07e52cdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23702, 637, 278, 5, 42, "Input",ExpressionUUID->"023c35b0-80ac-b143-9a37-9ae5540dc8b0"],
Cell[23983, 644, 747, 18, 55, "Output",ExpressionUUID->"6bed896a-af31-a540-b84b-6baa31972038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24767, 667, 280, 5, 42, "Input",ExpressionUUID->"c2dbab22-4dc2-1b40-b61d-a205b7127435"],
Cell[25050, 674, 22603, 591, 356, "Output",ExpressionUUID->"493d2e02-8b5f-524d-aa6a-600491b9da3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47690, 1270, 850, 16, 77, "Input",ExpressionUUID->"d293fc05-ce43-7443-9aca-672bb2e1f342"],
Cell[48543, 1288, 7665, 213, 143, "Output",ExpressionUUID->"c08efe20-c0dd-3c49-b73d-ff36090b0542"],
Cell[56211, 1503, 6642, 185, 101, "Output",ExpressionUUID->"2606b8e4-1a02-4847-8b8c-26cb1e3784af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62890, 1693, 2045, 52, 289, "Input",ExpressionUUID->"217ba1bf-82d5-d949-b26d-6879e9bc7eb9"],
Cell[64938, 1747, 946, 22, 47, "Output",ExpressionUUID->"77086617-4072-4043-817d-0f859b892154"],
Cell[65887, 1771, 945, 22, 47, "Output",ExpressionUUID->"58b87dcc-148a-7444-8e95-a22cf448db9b"],
Cell[66835, 1795, 923, 22, 47, "Output",ExpressionUUID->"f9a6b6e0-e858-cd44-87d2-1c79d06a85d8"],
Cell[67761, 1819, 782, 17, 47, "Output",ExpressionUUID->"403f02b9-4bc0-554f-b8ca-0c1207f62aa8"],
Cell[68546, 1838, 933, 22, 47, "Output",ExpressionUUID->"bd18535b-6481-b146-87a9-b1f1e4f5ef61"],
Cell[69482, 1862, 935, 22, 47, "Output",ExpressionUUID->"361d06dc-bb14-d749-8f1d-84bee28079d8"],
Cell[70420, 1886, 925, 22, 47, "Output",ExpressionUUID->"ef76d270-714c-c24a-b311-c980bb2a211f"],
Cell[71348, 1910, 772, 17, 47, "Output",ExpressionUUID->"fb61c91a-35c2-ed4a-b6d8-41b70749b890"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72157, 1932, 759, 17, 42, "Input",ExpressionUUID->"612da412-bf0a-2f46-8ee9-f1d1b7518476"],
Cell[72919, 1951, 6102, 176, 156, "Output",ExpressionUUID->"71c3f442-931f-1a4e-99f5-41f5dffb24e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79058, 2132, 827, 21, 42, "Input",ExpressionUUID->"f6ca48f3-0d06-fd49-bdfc-12564c27560d"],
Cell[79888, 2155, 66896, 1710, 1344, "Output",ExpressionUUID->"f74223a9-4bed-0e4c-96c1-7c067586f85a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146821, 3870, 1201, 32, 42, "Input",ExpressionUUID->"8533c790-064c-314b-9294-926b0336bd7c"],
Cell[148025, 3904, 5033, 135, 92, "Output",ExpressionUUID->"1c7413cf-e8eb-fd46-98b5-d56849c4bc87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153095, 4044, 744, 15, 77, "Input",ExpressionUUID->"bda7aece-5333-3e40-a9fc-6d4a7dafca12"],
Cell[153842, 4061, 1900, 51, 51, "Output",ExpressionUUID->"8b0d6c38-b340-1e4c-ba26-ec1567b92036"],
Cell[155745, 4114, 2125, 59, 51, "Output",ExpressionUUID->"01c3f08d-6c6c-644a-9df1-7bec9e96e5d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157907, 4178, 1493, 36, 289, "Input",ExpressionUUID->"d60ffd57-9890-dc46-9e10-6c6241e1c80b"],
Cell[159403, 4216, 784, 20, 47, "Output",ExpressionUUID->"7603badd-5465-934d-867e-37cc024f0229"],
Cell[160190, 4238, 618, 15, 47, "Output",ExpressionUUID->"b38ce4d8-0e0d-4246-82ec-ae0ea6f364d7"],
Cell[160811, 4255, 641, 16, 46, "Output",ExpressionUUID->"1ed86594-238e-5a4f-92a7-4224a56c78d1"],
Cell[161455, 4273, 464, 10, 47, "Output",ExpressionUUID->"5448a4eb-357a-ab44-a8c7-a73bb528a4a6"],
Cell[161922, 4285, 780, 20, 47, "Output",ExpressionUUID->"cb6fdd0d-4392-114e-bff8-64523a9bb5b3"],
Cell[162705, 4307, 618, 15, 47, "Output",ExpressionUUID->"51ca897e-8641-cc40-a39e-732cc67b27bd"],
Cell[163326, 4324, 643, 16, 46, "Output",ExpressionUUID->"5dbc6771-d91b-bb44-9370-9ef6ff744272"],
Cell[163972, 4342, 457, 10, 47, "Output",ExpressionUUID->"cc57fadd-cd9a-3e41-9f14-e2702fc20585"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164466, 4357, 1206, 32, 42, "Input",ExpressionUUID->"d27d98ef-7d73-3b42-858c-5b0b6348867d"],
Cell[165675, 4391, 5721, 157, 127, "Output",ExpressionUUID->"33bc98d4-b7b2-7840-b240-fe6fd4f14584"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171433, 4553, 588, 13, 77, "Input",ExpressionUUID->"a2b82f08-9170-7344-ba90-90fcb3686573"],
Cell[172024, 4568, 1988, 57, 51, "Output",ExpressionUUID->"b2f33e40-0451-6847-b7ea-23e0f9320d12"],
Cell[174015, 4627, 1890, 55, 51, "Output",ExpressionUUID->"cbf66214-083e-de46-a33a-001648ce6651"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175942, 4687, 1652, 39, 289, "Input",ExpressionUUID->"989390f8-d9e9-2f43-aff2-f070a6083b9a"],
Cell[177597, 4728, 937, 24, 47, "Output",ExpressionUUID->"8b81bf6d-c3a6-0f41-ba75-6aeb26c08381"],
Cell[178537, 4754, 785, 19, 47, "Output",ExpressionUUID->"f24f044b-6bc0-8545-a35c-d39becfef081"],
Cell[179325, 4775, 809, 20, 47, "Output",ExpressionUUID->"54a20f12-a6a6-0648-b6c8-9d785c5e1545"],
Cell[180137, 4797, 795, 19, 47, "Output",ExpressionUUID->"6e56dbce-95d4-4f4d-aec4-7fd77d70fb53"],
Cell[180935, 4818, 937, 24, 47, "Output",ExpressionUUID->"f8e7efe2-0a5b-af47-aa5e-1ac2848b2c91"],
Cell[181875, 4844, 784, 19, 47, "Output",ExpressionUUID->"b878798c-cc70-c246-911d-b4121d5b8148"],
Cell[182662, 4865, 806, 20, 47, "Output",ExpressionUUID->"a40e5af8-8e50-3644-ab2c-714133ecf2fe"],
Cell[183471, 4887, 630, 14, 47, "Output",ExpressionUUID->"bba976de-a28d-e649-94fc-763a933b91d2"]
}, Open  ]]
}
]
*)


